RepoZero: Can LLMs Generate a Code Repository from Scratch?

Large Language Models (LLMs) have recently shown remarkable progress in code generation, yet their ability to construct complete software repositories from scratch remains poorly understood. A fundamental bottleneck is the lack of verifiable and scalable evaluation: existing benchmarks either focus on patch-based editing or rely on human or LLM-based judgments, which introduce bias and limit reproducibility. In this work, we present RepoZero, the first benchmark that enables fully automated, execution-based verification of repository-level generation from scratch. Our key idea is to reformulate generation as repository reproduction: given only API specifications, an agent must re-implement an entire repository such that its behavior matches the original implementation. This design allows for strict black-box validation via output equivalence, while naturally supporting large-scale construction by reusing existing open-source repositories. To further mitigate data leakage and shortcut solutions, we introduce cross-language constraints and a sandboxed evaluation protocol. Building on this benchmark, we propose an Agentic Code-Test Evolution (ACE) framework that performs iterative test generation and error-driven refinement, enabling effective test-time scaling for repository-level synthesis. Extensive experiments across multiple state-of-the-art LLMs and agent frameworks reveal that even the strongest LLM agents achieve only limited pass rates (30\% - 55\%), exposing a substantial gap between current capabilities and real-world software development requirements. Our results establish RepoZero as a challenging, scalable, and reliable testbed for end-to-end code generation, and highlight self-verification via test generation as a critical direction for advancing LLM-based coding agents.

==> fail_analysis.py <==
import matplotlib.pyplot as plt
import numpy as np
import json

# --- Data Preparation ---
log_file = "/root/codes/baidu_personal-code_self-verify-rl/baidu/personal-code/self-verify-rl/RepoArena/meta/error_log.jsonl"

models = []
data_list = []

with open(log_file, 'r', encoding='utf-8') as f:
    for line in f:
        if line.strip():
            entry = json.loads(line.strip())
            # Format model name to be more readable
            model_name = entry['model_name'].replace('-', ' ').title()
            if model_name.lower() == 'glm 5.1':
                model_name = 'GLM-5.1'
            elif model_name.lower() == 'kimi k2.6':
                model_name = 'Kimi-K2.6'
            elif model_name.lower() == 'minimax m2.7':
                model_name = 'Minimax-M2.7'
            elif model_name.lower() == 'deepseek v4 flash':
                model_name = 'DeepSeek V4 Flash'
            
            models.append(model_name)
            
            # We omit 'all_pass'
            data_list.append([
                entry['no_executable'],
                entry['first4_not_pass'],
                entry['runtime_error'],
                entry['wrong_output']
            ])

data = np.array(data_list, dtype=float)
# Normalize each row to sum to 100 (percentage of failures)
data = data / data.sum(axis=1, keepdims=True) * 100

# Categories mapped to the remaining 4 failure types
categories = ['No Exe File', 'White-box Test Failed', 'Runtime Error', 'Output Mismatch']

# Colors: No Exe File (Grey), White-box (Orange), Runtime (Red), Output (Blue)
colors = ['#E0E0E0', '#FFB74D', '#E57373', '#64B5F6'] 

# --- Plot Design ---
# Increased figure size to accommodate much larger text
fig, ax = plt.subplots(figsize=(32, 14), dpi=100)

left = np.zeros(len(models))

for i, category in enumerate(categories):
    widths = data[:, i]
    # Draw horizontal bars
    bars = ax.barh(models, widths, left=left, label=category, color=colors[i], edgecolor='white', height=0.6)
    left += widths
    
    # Add value labels in the middle of the bars
    for bar in bars:
        w = bar.get_width()
        if w > 3:  # Show text if percentage is large enough to avoid crowding
            # Enlarged bar text (fontsize 28)
            ax.text(bar.get_x() + w/2, bar.get_y() + bar.get_height()/2, 
                    f'{w:.1f}%', ha='center', va='center', 
                    color='#333333', fontweight='bold', fontsize=40)

# --- Detail Optimization ---
# Enlarged title (fontsize 44) and increased padding
ax.set_title('Failure Analysis of LLM Agents', loc='center', fontsize=52, pad=120, fontweight='bold')

# Enlarged and bolded x-axis label (fontsize 32)
ax.set_xlabel('Proportion of Failure Types (%)', fontsize=44, fontweight='bold', labelpad=20)

# Set x limit strictly to 100%
ax.set_xlim(0, 100)

# Enlarge and bold horizontal & vertical tick labels (labelsize 28)
ax.tick_params(axis='both', labelsize=40)
for label in ax.get_xticklabels() + ax.get_yticklabels():
    label.set_fontweight('bold')

# Hide top/right borders
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# Make bottom and left gray lines (spines) thicker and slightly darker for visibility
ax.spines['bottom'].set_color('#A0A0A0')
ax.spines['bottom'].set_linewidth(4.0)
ax.spines['left'].set_color('#A0A0A0')
ax.spines['left'].set_linewidth(4.0)

# Invert y-axis to have the top-ranked model at the top
ax.invert_yaxis()

# Set legend: placed above the chart, text enlarged and bolded (size 26)
ax.legend(ncol=4, bbox_to_anchor=(0.5, 1.03), loc='center', frameon=False, prop={'weight': 'bold', 'size': 30})

plt.tight_layout()
plt.savefig("fail_analysis.png")
